A Collaborative Team of UAV-Hexapod for an Autonomous Retrieval System in GNSS-Denied Maritime Environments

We present an integrated UAV-hexapod robotic system designed for GNSS-denied maritime operations, capable of autonomous deployment and retrieval of a hexapod robot via a winch mechanism installed on a UAV. This system is intended to address the challenges of localization, control, and mobility in dynamic maritime environments. Our solution leverages sensor fusion techniques, combining optical flow, LiDAR, and depth data for precise localization. Experimental results demonstrate the effectiveness of this system in real-world scenarios, validating its performance during field tests in both controlled and operational conditions in the MBZIRC 2023 Maritime Challenge.

==> plot_3d.py <==
import pandas as pd
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import numpy as np
import os
from copy import deepcopy

class PositionPlotter3D:
    def __init__(self, figsize=(14, 10)):
        self.fig = plt.figure(figsize=figsize)
        self.ax = self.fig.add_subplot(111, projection='3d')
        self.series_data = []
        self.series_data_saved = []
        self.mission_data = []
        self.markers = ['o', 's', '^', 'D', 'v', '<', '>', 'p', '*', 'H', '+', 'x']

    def add_mission_state(self, file_path, series_name, x_col='land', time_col='timestamp'):
        df = pd.read_csv(file_path)
        x = df[x_col]
        timestamps = df[time_col]
        elapsed_time = (timestamps - timestamps.min())
        
        self.mission_data.append({
            'name': series_name,
            'data': x,
            'elapsed_time': elapsed_time
        })

    def add_series(self, file_path, series_name, x_col='x', y_col='y', z_col='z', time_col='timestamp'):
        df = pd.read_csv(file_path)
        x = df[x_col]
        y = df[y_col]
        z = df[z_col]
        timestamps = df[time_col]
        elapsed_time = (timestamps - timestamps.min())
        
        self.series_data.append({
            'name': series_name,
            'x': x,
            'y': y,
            'z': z,
            'timestamps': timestamps,
            'elapsed_time': elapsed_time
        })

        self.series_data_saved = deepcopy(self.series_data)

    def reset_series(self):
        self.series_data = deepcopy(self.series_data_saved)
        plt.clf()

    def add_arrow_and_label(self, series, index, label, vert_align, horiz_align):
        x, y, z = series['x'].iloc[index], series['y'].iloc[index], series['z'].iloc[index]
        
        # Calculate offset for the label
        offset = 0.1 #0.1 * (max(series['x']) - min(series['x']))
        
        # Position for the label
        label_x = x + offset #if horiz_align == 'right' else x - offset
        label_y = y #+ offset if vert_align == 'top' else y - offset
        label_z = z + offset #if vert_align == 'top' else y - offset
        
        # Add the label
        self.ax.text(label_x, label_y, label_z, 
                     f"{series['name']} {label}", fontsize=10, 
                     verticalalignment=vert_align, horizontalalignment=horiz_align)
        
        # Add the arrow
        self.ax.quiver(label_x, label_y, label_z, 
                       x - label_x, y - label_y, z - label_z, 
                       color='red', arrow_length_ratio=0.3)
        
    def plot(self, time_from=None, time_up_to=None):
        cmap = plt.get_cmap('viridis')
        num_series = len(self.series_data)
        
        for idx, series in enumerate(self.series_data):
            marker = self.markers[idx % len(self.markers)]
            series_length = len(series['x'])
            if time_up_to is not None:
                i = 0
                for i in range(len(series['x'])):
                    if series['timestamps'][i] > time_up_to:
                        break
                series['x'] = series['x'][:i]
                series['y'] = series['y'][:i]
                series['z'] = series['z'][:i]
                series['elapsed_time'] = series['elapsed_time'][:i]
            i = 0
            if time_from is not None:
                i = 0
                for i in range(len(series['x'])):
                    if series['timestamps'][i] > time_from:
                        break
                series['x'] = series['x'][i:]
                series['y'] = series['y'][i:]
                series['z'] = series['z'][i:]
                series['elapsed_time'] = series['elapsed_time'][i:]
            if i == series_length:
                continue
            x_interval = []
            y_interval = []
            z_interval = []
            t_interval = []
            interval = 30
            length = len(series['x'])
            x_interval += [series['x'][i+1]]
            y_interval += [series['y'][i+1]]
            z_interval += [series['z'][i+1]]
            t_interval += [series['elapsed_time'][i+1]]
            for ii in range(1, int(length / interval)):
                x_interval += [series['x'][i+ii*interval]]
                y_interval += [series['y'][i+ii*interval]]
                z_interval += [series['z'][i+ii*interval]]
                t_interval += [series['elapsed_time'][i+ii*interval]]
                # x_interval += [series['x'][min(ii*interval, length-1)]]
                # y_interval += [series['y'][min(ii*interval, length-1)]]
                # z_interval += [series['z'][min(ii*interval, length-1)]]
                # t_interval += [series['elapsed_time'][min(ii*interval, length-1)]]
            x_interval += [series['x'][i+len(series['x'])-1]]
            y_interval += [series['y'][i+len(series['y'])-1]]
            z_interval += [series['z'][i+len(series['z'])-1]]
            t_interval += [series['elapsed_time'][i+len(series['elapsed_time'])-1]]
            scatter = self.ax.scatter(
                x_interval, 
                y_interval, 
                z_interval, 
                c=t_interval,
                # series['x'], 
                # series['y'], 
                # series['z'], 
                # c=series['elapsed_time'], 
                cmap=cmap,
                vmin=0, vmax=series['elapsed_time'].max(),
                marker=marker,
                s=50,
                label=series['name']
            )
            

            # Plot a line to show the trajectory
            color=[0.5/3, 1.5/3, 2.8/3]
            line = self.ax.plot(series['x'], series['y'], series['z'], 
                                alpha=0.7, color=cmap(color[idx]))
                                # alpha=0.5, color=cmap((idx + 0.5) / num_series))

            self.add_arrow_and_label(series, 0, 'Start', 'bottom', 'left')
            self.add_arrow_and_label(series, -1, 'End', 'bottom', 'left')
            # self.add_arrow_and_label(series, -1, 'End', 'top', 'right')

            # # Add labels at start and end points
            # self.ax.text(series['x'].iloc[0]+0.1, series['y'].iloc[0]+0.1, series['z'].iloc[0]+0.1, 
            #              f"{series['name']} Start", fontsize=10, verticalalignment='bottom')
            # self.ax.text(series['x'].iloc[-1]+0.1, series['y'].iloc[-1]+0.1, series['z'].iloc[-1]+0.1, 
            #              f"{series['name']} End", fontsize=10, verticalalignment='top')
            
            # # Add markers at regular intervals
            # n_markers_per_series = 5
            # interval = len(series['x']) // n_markers_per_series  # n markers per series
            # for i in range(1, n_markers_per_series):
            #     index = i * interval
            #     self.ax.text(series['x'].iloc[index], series['y'].iloc[index], series['z'].iloc[index], 
            #                  f"{i*100/n_markers_per_series}%", fontsize=8, verticalalignment='bottom', 
            #                  horizontalalignment='right')
        
        self.ax.set_xlabel('X (m)')
        self.ax.set_ylabel('Y (m)')
        self.ax.set_zlabel('Z (m)')
        # self.ax.set_title('3D Position Plot with Time Progression')
        self.ax.view_init(elev=10, azim=-105, roll=0)
        # self.ax.view_init(elev=30, azim=-105, roll=0)

        cbar = plt.colorbar(scatter)
        cbar.set_label('Elapsed Time (second, marker)')
        
        self.ax.legend()
        plt.tight_layout()
        plt.show()

    def save_plot(self, file_path):
        plt.savefig(file_path, dpi=300, bbox_inches='tight')
        print(f"Plot saved to {file_path}")

# Example usage
if __name__ == "__main__":
    plotter = PositionPlotter3D()
    folder_name="mbzirc_2024-02-01-20-52-06.bag_20240915_211813"

    task = 'search'

    if task == 'search' or task == 'approach' or task == 'pull' or task == 'return':
        plotter.add_series(os.path.join('rosbag_extraction', folder_name, 'mavros_local_position_pose_map.csv'), 'UAV')
    if task == 'search' or task == 'approach' or task == 'pull':
        plotter.add_series(os.path.join('rosbag_extraction', folder_name, 'command_object_pose_base_link.csv'), 'target object')
    if task == 'approach' or task == 'pull':
        plotter.add_series(os.path.join('rosbag_extraction', folder_name, 'robot_pose_base_link.csv'), 'Hexapod')

    if task == 'search':
        plotter.plot(time_from=None, time_up_to=1706788356.1720545) # 1.search
    if task == 'approach':
        plotter.plot(time_from=1706788356.1720545, time_up_to=1706788393.9479187) # 2.approach
    if task == 'pull':
        plotter.plot(time_from=1706788393.9479187, time_up_to=1706788429.5356798) # 3.pull
    if task == 'return':
        plotter.plot(time_from=1706788429.5356798, time_up_to=None) # 4.return

    # Optionally save the plot
    plotter.save_plot('3d_position_plot_' + folder_name +'.png')

==> rosbag-extraction-script.py <==
import rosbag
import csv
import os
from datetime import datetime

from geometry_msgs.msg import Point, Quaternion
import tf.transformations as tf_trans
import numpy as np

def transform_point(point, translation, rotation):
    # Create transformation matrix
    trans_matrix = tf_trans.quaternion_matrix(rotation)
    trans_matrix[:3, 3] = translation

    # Convert point to homogeneous coordinates
    point_homogeneous = np.array([point.x, point.y, point.z, 1.0])

    # Apply transformation
    transformed_point = np.dot(trans_matrix, point_homogeneous)

    # Convert back to Point message
    result = Point()
    result.x = transformed_point[0]
    result.y = transformed_point[1]
    result.z = transformed_point[2]

    return [result.x, result.y, result.z]


class TopicExtractor:
    def __init__(self, output_folder, topic_name):
        self.topic_name = topic_name
        self.output_folder = output_folder
        self.data = {}

    def write_data(self, frame_id, timestamp, x, y, z):
        if frame_id not in self.data:
            self.data[frame_id] = []
        self.data[frame_id].append([timestamp, x, y, z])

    def save_files(self):
        for frame_id, data in self.data.items():
            file_name = f"{self.topic_name[1:]}_{frame_id}.csv".replace('/', '_')
            file_path = os.path.join(self.output_folder, file_name)
            with open(file_path, 'w', newline='') as f:
                writer = csv.writer(f)
                writer.writerow(['timestamp', 'x', 'y', 'z'])
                writer.writerows(data)
            print(f"Saved file: {file_path}")

def create_output_folder(bag_file_name):
    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    folder_name = f"rosbag_extraction/{bag_file_name}_{timestamp}"
    os.makedirs(folder_name, exist_ok=True)
    return folder_name

def extract_reference_transform(bag_file):
    ego_pose = []
    with rosbag.Bag(bag_file, 'r') as bag:
        timestamp = []
        x = []
        y = []
        z = []
        qx = []
        qy = []
        qz = []
        qw = []
        for _, msg, t in bag.read_messages(topics=['/mavros/local_position/pose']):
            timestamp += [t.to_sec()]#msg.header.stamp.to_sec()
            x += [msg.pose.position.x]
            y += [msg.pose.position.y]
            z += [msg.pose.position.z]
            qx += [msg.pose.orientation.x]
            qy += [msg.pose.orientation.y]
            qz += [msg.pose.orientation.z]
            qw += [msg.pose.orientation.w]
        ego_pose.append({
            'timestamp': timestamp,
            'x': x,
            'y': y,
            'z': z,
            'qx': qx,
            'qy': qy,
            'qz': qz,
            'qw': qw,
        })
    return ego_pose

def extract_topics(bag_file_folder, bag_file_name):
    output_folder = create_output_folder(bag_file_name)
    bag_file = bag_file_folder + bag_file_name

    ego_pose = extract_reference_transform(bag_file)

    with rosbag.Bag(bag_file, 'r') as bag:
        # Get all topics of interest
        topics_of_interest = [topic for topic, msg_type in bag.get_type_and_topic_info()[1].items()
                              if msg_type.msg_type in ['geometry_msgs/PoseStamped', 'nav_msgs/Odometry']]

        for topic in topics_of_interest:
            print(f"Processing topic: {topic}")
            extractor = TopicExtractor(output_folder, topic)
            last_time_stamp = 0
            transformed = False

            for _, msg, t in bag.read_messages(topics=[topic]):
                msg_type = type(msg).__name__
                if 'PoseStamped' in msg_type or 'Odometry' in msg_type:
                    frame_id = msg.header.frame_id
                    timestamp = t.to_sec()#msg.header.stamp.to_sec()
                    i = 0
                    bypass = False
                    if timestamp < 1.0:
                        timestamp = last_time_stamp
                        bypass = True
                    if timestamp - last_time_stamp > 0.1 or bypass:
                        if 'PoseStamped' in msg_type:
                            x, y, z = msg.pose.position.x, msg.pose.position.y, msg.pose.position.z
                        else:  # Odometry
                            x, y, z = msg.pose.pose.position.x, msg.pose.pose.position.y, msg.pose.pose.position.z
                        if 'base_link' in frame_id:
                            for idx, _ in enumerate(ego_pose[0]['x'], start=i):
                                if timestamp > ego_pose[0]['timestamp'][idx] and timestamp < ego_pose[0]['timestamp'][idx+1]:
                                    x, y, z = transform_point(Point(x, y, z), \
                                                              [ego_pose[0]['x'][idx], ego_pose[0]['y'][idx], ego_pose[0]['z'][idx]], \
                                                                [ego_pose[0]['qx'][idx], ego_pose[0]['qy'][idx], ego_pose[0]['qz'][idx], ego_pose[0]['qw'][idx]])
                                    i = idx
                                    transformed = True
                            if not transformed:
                                i = 0
                        extractor.write_data(frame_id, timestamp, x, y, z)
                        last_time_stamp = timestamp

            if transformed:
                print("Transformed")
            extractor.save_files()

    print(f"Extraction complete. Files saved in folder: {output_folder}")

if __name__ == "__main__":
    bag_file_folder = "rosbag_extraction/mbzirc_data/"
    # bag_file_folder = "/home/usrg/rosbag/mbzirc/"
    bag_file_name = "mbzirc_2024-02-01-20-52-06.bag"
    # bag_file_name = "mbzirc_2024-01-18-20-45-14.bag"
    extract_topics(bag_file_folder, bag_file_name)

    # e = TopicExtractor("/home/usrg/Downloads/MBZIRC SYSTEM ICRA", "y")
    # e.write_data("a", 100.0, 1, 2, 3)
    # e.save_files()
